Note on the $q=2$ $R$-para-fermionic SYK model

We investigate the $q=2$ SYK model with $R$-para-particles ($R$-PSYK$_2$), analyzing its thermodynamics and spectral form factor (SFF) using random matrix theory. The Hamiltonian is quadratic, with coupling coefficients randomly drawn from the Gaussian Unitary Ensemble (GUE). The model displays self-averaging behavior and exhibits an exponential ramp in its SFF dynamics: $\mathcal{K}(t) \sim e^{C_0t}$. The growth rate $C_0$ tends toward either a constant or infinity in the $N\to \infty$ limit, depending on specific statistics of the model. These results provide novel perspectives on quantum systems with unconventional statistics.

==> GUE.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.linalg import eigh
from scipy.linalg import expm
from skrmt.ensemble import GaussianEnsemble
from joblib import Parallel, delayed
# Parameters
N = 20  # Size of the matrix
d1 = 1.0  # Constant
mu=0
num_realizations = 20 # Number of GUE matrix realizations
beta_values = np.linspace(0, 1, 50)  # Range of beta values
def generate_GUE(N):
    """
    Generates a random matrix from the Gaussian Unitary Ensemble (GUE) of size N x N.
    """
    
    # Real and imaginary parts of the matrix elements
    #real_part = np.random.normal(0, 1, (N, N))
    #imag_part = np.random.normal(0, 1, (N, N))
    
    # Construct the Hermitian matrix
    A = (np.random.randn(N, N) + 1j * np.random.randn(N, N))
    # Make it Hermitian
    for i in range(N):
        A[i,i]= np.random.randn()/np.sqrt(N) 
        for j in range(N):
            if(i<j):
                A[i,j]=(np.random.randn()+1j*np.random.randn())/np.sqrt(2*N)
                A[j,i]= np.conj(A[i,j])
               
       
    return  A
def compute_partition_function(H, d1, beta):
    """
    Compute the partition function Z(beta) = \prod_{i=1}^N (1 + d1 exp(-beta \epsilon_i)),
    where \epsilon_i are the eigenvalues of H.
    """
    # Compute the eigenvalues of H
    eigenvalues = np.linalg.eigvalsh(H)
    # Compute the partition function
    Z = np.prod(1 + d1 * np.exp(-beta * eigenvalues)+np.exp(-2*beta * eigenvalues))
    return Z 
def compute_partition_boson_function(H, d1, beta):
    """
    Compute the partition function Z(beta) = \prod_{i=1}^N (1 + d1 exp(-beta \epsilon_i)),
    where \epsilon_i are the eigenvalues of H.
    """
    # Compute the eigenvalues of H
    eigenvalues = np.linalg.eigvalsh(H)
    # Compute the partition function
    delta=1e-10
    Z = np.prod(1/(1+1j*delta - np.exp(-beta * (eigenvalues-mu)))**d1)
    return np.abs(np.real(Z))
def compute_log_partition_function(H, d1, beta):
    """
    Compute the log of the partition function log(Z(beta)).
    """
    eigenvalues = np.linalg.eigvalsh(H)
    log_Z = -d1* np.sum(np.log(1 -np.exp(-beta * (eigenvalues-mu))))
    return log_Z 

def compute_log_boson_partition_function(H, d1, beta):
    """
    Compute the log of the partition function log(Z(beta)).
    """
    delta=1e-10
    eigenvalues = np.linalg.eigvalsh(H)
    log_Z = -d1*np.sum(np.log(1+1j*delta - np.exp(-beta *(eigenvalues-mu))))
    return np.real(log_Z)
def compute_mean_energy(H, d1, beta):
    """
    Compute the mean energy E(beta) = \sum_i \frac{\exp(-\beta \epsilon_i)}{1 + \exp(-\beta \epsilon_i)},
    where \epsilon_i are the eigenvalues of H.
    """
    eigenvalues = np.linalg.eigvalsh(H)
    E = np.sum(d1*eigenvalues*np.exp(-beta * eigenvalues) / (1 + d1*np.exp(-beta * eigenvalues)))
    return E/N 


def compute_level_spacings(eigenvalues):
    """
    Computes the level spacings from a sorted list of eigenvalues.
    """
    spacings = np.diff(eigenvalues)
    return spacings
def compute_SFF(H, d1, t):
    """
    Compute the Spectral Form Factor (SFF) K(t).
    """
    eigenvalues = np.linalg.eigvalsh(H)
    # Compute the product \prod_{i=1}^N (1 + d1 e^{it \epsilon_i}) \prod_{i=1}^N (1 + d1 e^{-it \epsilon_i})
    #z_R=1+d1 x#
    product = np.prod(d1**2 + 2*d1 * np.cos(t * (eigenvalues-mu))+1)
    #product = np.prod(d1**2+2 + 4*d1 * np.cos(t * (eigenvalues-mu))+2* np.cos(2*t * (eigenvalues-mu)))
    # Normalize by (1 + d1)^{N}
    K_t = product/(1 + d1)**(N)
    return K_t
def compute_log_SFF(H, d1, t):
    """
    Compute the Spectral Form Factor (SFF) K(t).
    """
    eigenvalues = np.linalg.eigvalsh(H)
    # Compute the product \prod_{i=1}^N (1 + d1 e^{it \epsilon_i}) \prod_{i=1}^N (1 + d1 e^{-it \epsilon_i})
    product = np.sum(np.log(d1**2 + 2*d1 * np.cos(t * eigenvalues)+1))
    # Normalize by (1 + d1)^{2N}
    K_t = product -2*N*np.log(1 + d1)
    return K_t
def process_t(t,d1):
    """
    Process a single t value: compute K(t) for num_realizations.
    """
    K_sum = 0.0
    for _ in range(num_realizations):
        H = generate_GUE(N)
        K = compute_SFF(H, d1, t)
        K_sum += K
    return K_sum / num_realizations
def compute_r_parameter(spacings):
    """
    Computes the r-parameter (mean level-spacing ratio) for a given set of spacings.
    """
    r_values = np.minimum(spacings[:-1], spacings[1:]) / np.maximum(spacings[:-1], spacings[1:])
    return np.mean(r_values)
def plot_eigenvalue_distribution(N, num_samples):
    """
    Plot the distribution of eigenvalues of GUE matrices, scaled to have a semicircle radius of 2.
    """
    eigenvalues = []
    
    for _ in range(num_samples):
        GUE_matrix = generate_GUE(N)
        # Compute the eigenvalues
        eigs = np.linalg.eigvalsh(GUE_matrix)
        # Normalize eigenvalues to have a semicircle radius of 2
        eigs_normalized = eigs
        eigenvalues.extend(eigs_normalized)
    
    # Plot the histogram of eigenvalues
    plt.hist(eigenvalues, bins=50, density=True, alpha=0.6, color='g', label='Eigenvalue Distribution')
    
    # Plot the Wigner semicircle law with radius 2
    x = np.linspace(-2, 2, 1000)
    y = np.sqrt(4 - x**2) / (2 * np.pi)  # Wigner semicircle law with radius 2
    plt.plot(x, y, 'r--', label='Wigner Semicircle Law (Radius=2)')
    
    plt.xlabel('Eigenvalues (Normalized)')
    plt.ylabel('Density')
    plt.title(f'Eigenvalue Distribution of {N}x{N} GUE (Samples={num_samples})')
    plt.legend()
    plt.grid(True)
    plt.show()

# Parameters
def process_beta(beta,d1):
    """
    Process a single beta value: compute Z and E for num_realizations.
    """
    Z_sum = 0.0
    Z_log_sum =0.0
    E_sum = 0.0
    for _ in range(num_realizations):
        H = generate_GUE(N)
        Z = compute_partition_function(H, d1, beta)
        #Z2 = compute_log_partition_function(H, d1, beta)
        #print(Z)
        #E = compute_mean_energy(H, d1, beta)
        Z_sum += Z
        #Z_log_sum += Z2
        #E_sum += E
    return Z_sum / num_realizations    
    return Z_sum / num_realizations,Z_log_sum / num_realizations, E_sum / num_realizations
def analytical_mean_energy(beta, m):
    """
    Compute the analytical mean energy:
    E = -\frac{m \beta}{2} - \frac{\pi^2}{6} \beta \frac{m}{(m + 2)^2}.
    """
    return -m/(m+1)**2*beta
def analytical_mean_logZ(beta, m):
    """
    Compute the analytical mean energy:
    E = -\frac{m \beta}{2} - \frac{\pi^2}{6} \beta \frac{m}{(m + 2)^2}.
    """
    #Fermions
    term1 =  np.log(1+m)
    term2 =  m/2/(m+1)**2*beta**2
    term2 =  1/(m+2)*beta**2
    term3 = m*(m**2-4*m+1)/12/(m+1)**4*beta**4
    term4 = m*(m**4-26*m**3+66*m**2-26*m+1)/144/(m+1)**6*beta**6
    #Bosons
    #term1 =  -m*np.log(1-np.exp(beta*mu))
    #term2 =  np.exp(beta*mu)/2/(-1+np.exp(beta*mu))**2*beta**2
    return term1 + term2
    + term3+term4
# Parallel computation using joblib
d1_values = [1]  # Different values of d1
num_realizations=20000
t_values = 2**np.linspace(-2, 8, 50)  # Range of t values

# Compute ensemble-averaged SFF for each d1
ensemble_avg_K_results = {}
for d1 in d1_values:
    results = Parallel(n_jobs=8)(delayed(process_t)(t, d1) for t in t_values)
    ensemble_avg_K_results[d1] = np.array(results)

# Plot the ensemble-averaged SFF in log-log scale using plt.loglog
plt.figure(figsize=(8, 6), dpi=600, layout='constrained')  # Optimal size and resoluti
colors = ['b', 'r', 'g', 'm', 'c']  # Different colors for each d1
for i, d1 in enumerate(d1_values):
    plt.plot(np.log(t_values), 
            1/N*np.log(np.real(ensemble_avg_K_results[d1]))+np.log(d1+1),
            marker='o', 
            color=colors[i],
            markerfacecolor='none',  # This makes the circles hollow
            linestyle='',  # No connecting line
            markersize=8,  # Adjust size as needed
            markeredgewidth=1.5,  # Thicker edges for visibility
            label=f'Numerical $(m={d1})$')
    #plt.plot(t_values**2, -(mu**2+1)*16*d1/(1+d1)**2 * t_values**2,
    #         color=colors[i], linestyle='-', label=f'Theoretical $(m={d1})$')
    #plt.plot(t_values**2, -(mu**2+1)*2/(2+d1) * t_values**2,
    #         color=colors[i], linestyle='-', label=f'Theoretical $(m={d1})$')
plt.xlabel('$\\log(t)$',fontsize=16)
plt.ylabel('$\\log(\\mathcal{K}(t))/N$',fontsize=16)
plt.title(f'$N={N},\\mu={mu},z_R(x)=1+mx$', fontsize=18) 
# Legend with large font
plt.legend(fontsize=14, framealpha=1)

# Grid and tick parameters
plt.grid(True, which="both", ls="--", alpha=0.7)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.grid(True, which="both", ls="--")  # Add grid lines for better readability
plt.savefig('SFFnum_alltime.pdf')
plt.show()




# Compute ensemble-averaged SFF for each d1
results = {}
for d1 in d1_values:
    temp = Parallel(n_jobs=8)(delayed(process_beta)(beta, d1) for beta in beta_values)
    results[d1] = np.array(temp)


#Plot the eigenvalue distribution
plot_eigenvalue_distribution(N, num_realizations)
analytical_Z = [analytical_mean_logZ(beta, d1) for beta in beta_values]
#Plot the ensemble-averaged log partition function
plt.figure()

# Plot ensemble average of log(Z)
#plt.plot(beta_values, ensemble_avg_logZ/N, 'o-', color='green', markersize=8, linewidth=2, 
     #    label=f'$\\langle \\log Z(\\beta) \\rangle$ (N={N}, d1={d1})')
# Plot the ensemble-averaged SFF in log-log scale using plt.loglog
plt.figure(figsize=(8, 6), dpi=600, layout='constrained')  # Optimal size and resoluti
colors = ['b', 'r', 'g', 'm', 'c']  # Different colors for each d1
for i, d1 in enumerate(d1_values):
    plt.plot(beta_values, 
            1/N*np.log(np.real(results[d1]))-np.log(2+d1),
            marker='o', 
            color=colors[i],
            markerfacecolor='none',  # This makes the circles hollow
            linestyle='',  # No connecting line
            markersize=8,  # Adjust size as needed
            markeredgewidth=1.5,  # Thicker edges for visibility
            label=f'Numerical $(m={d1})$')
    #plt.plot(t_values**2, -(mu**2+1)*16*d1/(1+d1)**2 * t_values**2,
    #         color=colors[i], linestyle='-', label=f'Theoretical $(m={d1})$')
    plt.plot(beta_values, analytical_mean_logZ(beta_values, d1)-np.log(1+d1),
             color=colors[i], linestyle='-', label=f'Theoretical $(m={d1})$')
plt.xlabel('$\\beta$',fontsize=16)
plt.ylabel('$\\log(\\mathcal{Z})/N-\\log(m+2)$',fontsize=16)
plt.title(f'$N={N},\\mu={mu},z_R(x)=1+mx+x^2$', fontsize=18) 
# Legend with large font
plt.legend(fontsize=14, framealpha=1)

# Grid and tick parameters
plt.grid(True, which="both", ls="--", alpha=0.7)
plt.xticks(fontsize=12)
plt.yticks(fontsize=12)
plt.grid(True, which="both", ls="--")  # Add grid lines for better readability
plt.savefig('SFFnum_shorttime.pdf')
plt.show()






